Luminosity effect of O I 7771-5 triplet and atmospheric microturbulence in evolved A-, F-, and G-type stars

It is known that the strength of neutral oxygen triplet lines at 7771-5 A shows a luminosity effect in evolved A through G stars. However, its general behavior across the HR diagram is not yet well understood, since the applicability limit of the relations proposed by various previous work (tending to be biased toward supergiants) still remains unclear. Besides, our understanding on the nature of atmospheric micro-scale turbulence, which is considered to play a significant role (along with the non-LTE line intensification) for the cause of this effect, is still insufficient. Towards clarifying these problems, we carried out an extensive non-LTE spectrum-fitting analysis of O I 7771--5 lines for unbiased sample of 75 evolved A-, F,- and G-type stars over wide luminosity classes (from subgiants through supergiants) including rapid rotators, from which the total equivalent width (W_77) was derived and the microturbulence (xi) was determined by two different (profile- and abundance-based) methods for each star. While we confirmed that W_77 tends to increase in the global sense as a star's absolute magnitude (M_V) becomes more luminous, distinctly different trends were found between lower-gravity (log g <~ 2.5) and higher-gravity (log g >~ 2.5) stars, in the sense that the M_V vs. W_77 formulas proposed by past studies are applicable only to the former supergiant group. In case of using W_77 for empirical M_V evaluation by such simple formulas, it is recommended to confine only to supergiants of -5 > M_V > -10. Regarding the microturbulence significantly controlling W_77, it roughly shows an increasing tendency with a decrease in surface gravity. However, the trend is not monotonic but rather intricate (e.g., hump, stagnation, or discontinuously large increase) depending on the stellar type and evolutionary stage.

==> anc/ReadMe.txt <==
================================================================================
Keywords: line: profiles --- stars: atmospheres --- 
stars: fundamental parameters --- stars: evolution --- turbulence

Abstract:

The files in this directory constitute the online material (electronic table)
for the paper "Luminosity effect of O I 7771-5 triplet strength and atmospheric 
microturbulence in evolved A-, F-, and G-type stars (Y. Takeda, G. Jeong, and I. Han)"
Given are the basic data, adopted stellar parameters, and the results of 
our analysis (e.g., equivalent widths of O I 7771-5 lines and the microturbulence 
values derived from two independent methods) for the 75 program stars.

File Summary:
--------------------------------------------------------------------------------
 FileName  Lrecl Records  Explanations
--------------------------------------------------------------------------------
ReadMe.txt                This file
tableE.dat  180  75       Adopted stellar parameters and the results of analysis  
                          (equivalent widths, microturbulences, etc.) 
--------------------------------------------------------------------------------

Description: "tableE.dat"
--------------------------------------------------------------------------
The basic data, the adopted stellar parameters, and the results of our analysis 
(e.g., equivalent widths of O I 7771-5 lines and the microturbulence values 
derived from two independent methods) are summarized for the 75 program stars.
When the solution could not be determined (for limited cases of W, A(O), xi),
dummy values (e.g., -9.99, 9.99, -9.9, 99.9) are tentatively given.
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-  6  I6    ---      HD      number in the Henry Draper catalogue
   7- 13  I7    ---      HIP     number in the Hipparcos catalogue
  14- 19  F6.2  mag       V      observed V magnitude (from Hipparcos catalogue)
  20- 25  F6.2  mag      B-V     observed B-V color (from Hipparcos catalogue)
  26- 31  F6.2  m.a.s.   plx     trigonometric parallax (Hipparcos catalogue)
  32- 37  F6.2  m.a.s    e_plx   error og plx
  38- 43  F6.2  mag      A_v     interstellar extinction in V-band
  44- 48  F6.2  mag      err_A   error of A_v
  49- 54  F6.2  mag      M_v     (reddening-corrected) absolute visual magnitude
  55- 60  F6.2  mag      B.C.    bolometric correction
  61- 66  F6.3  dex      logL    log(L/Lsun) (L: bolometric luminosity)
  67- 72  F6.2  Msun     Mass    stellar mass 
  73- 78  I6     K       Teff    effecive temperature
  79- 84  F6.2  dex      logg    logarithmic surface gravity (in cm s-2) 
  85- 90  F6.1  km s-1   v_M     macrobroadenng velocity (= vsini for large v_M)
  91- 96  F6.1  km s-1   xi_p    microturbulence derived by O I 7771--5 profile fitting
  97-101  I5    mA       W77     total equivalent width of O I 7771-5 lines
 102-106  I5    mA       W61     total equivalent width of O I 6155-8 lines
 107-112  F6.1  km s-1   xi_a    microturbulence derived from A(O)77=A(O)61 matching
 113-118  F6.2  dex      A(O)77  non-LTE O abundance^(*) derived from W77 with xi_a 
 119-124  F6.2  dex      del77   non-LTE correction for A(O)77
 125-130  F6.2  dex      A(O)61  non-LTE O abundance^(*) derived from W61 with xi_a
 131-136  F6.2  dex      del61   non-LTE correction for A(O)61
 138-149  A12   ---      SpType  spectral type (from Hipparcos catalogue)
 151-180  A30   ---      note    specific remark (same as that in Table 1 in the main text)
--------------------------------------------------------------------------------

^(*) Oxygen abundances are expressed in the usual definition of A(O)=log10[N(O)/N(H)]+ 12, 
where N(O) and N(H) are the number density of O (oxygen) and H (hydrogen), respectively.  


==> anc/tableE.dat <==
   571    841  5.01  0.41  2.63  0.28  0.36 0.27 -3.25  0.00 3.202  5.42  6995  2.30  55.1   6.0  969   89   5.7  8.41 -0.85  8.41 -0.06 F2II                                       
  6130   4962  5.92  0.51  1.63  0.53  1.03 0.33 -4.04  0.00 3.519  6.54  7616  2.22  17.0   4.9 1035  146   4.8  8.50 -1.15  8.50 -0.10 F0II                                       
  6210   5021  5.83  0.57 12.38  0.39  0.11 0.17  1.19 -0.07 1.451  1.97  5983  3.34  46.4   8.5  405    8  -9.9 -9.99  9.99 -9.99  9.99 F6V                                        
  7034   5544  5.15  0.26  6.80  0.35  0.13 0.26 -0.82  0.00 2.229  2.97  7349  3.10 108.5   4.1  917  136   4.4  8.72 -0.87  8.72 -0.05 F0V                                        
  8890  11767  1.97  0.64  7.54  0.11  0.08 0.23 -3.73 -0.10 3.428  6.50  5741  1.81  12.8   5.5  759   64   4.4  8.97 -0.69  8.97 -0.06 F7:Ib-IIv SB Cepheid                       
 12953   9990  5.66  0.59  0.96  0.40  2.00 0.63 -6.43 -0.07 4.502 12.83  9475  1.90  39.8  18.4 1852  144  14.2  8.38 -1.38  8.38 -0.22 A1Ia                                       
 14489  11060  5.16  0.37  1.59  0.65  1.23 0.43 -5.07 -0.06 3.949  8.54  9185  2.23  30.4  15.5 1686  166  11.1  8.44 -1.40  8.44 -0.19 A2Ia         1st Hipp. parallax            
 20902  15863  1.79  0.48  6.43  0.17  0.18 0.18 -4.34 -0.03 3.650  7.35  6389  1.83  20.3   6.5 1094  113   5.6  8.75 -0.96  8.75 -0.07 F5Ib                                       
 22211  16695  6.49  0.64  7.43  0.48  0.08 0.18  0.77 -0.10 1.633  2.27  5720  3.14  96.2   6.4  576   10  -9.9 -9.99  9.99 -9.99  9.99 G0                                         
 23230  17529  3.77  0.43  5.87  0.22  0.25 0.15 -2.64 -0.01 2.960  4.71  6728  2.42  45.8   5.3  857   98   4.3  8.64 -0.85  8.64 -0.06 F5IIvar      double line?                  
 25291  19018  5.00  0.50  1.88  0.66  1.01 0.32 -4.63  0.00 3.755  7.65  7677  2.06  10.9   3.8 1059  147   4.9  8.47 -1.19  8.47 -0.11 F0II         1st Hipp. parallax            
 26553  19823  6.06  0.60  2.35  0.33  0.80 0.23 -2.89 -0.01 3.059  5.00  6767  2.35   8.5   2.9  945  195   3.2  9.10 -1.03  9.10 -0.09 A4III                                      
 32188  23511  6.11  0.19  1.65  0.38  0.62 0.27 -3.42 -0.05 3.287  5.47  8976  2.66  29.9   2.5  875  175   3.5  8.63 -1.37  8.63 -0.16 A2sh                                       
 32655  23799  6.20  0.44  4.23  0.76  0.18 0.20 -0.85 -0.02 2.248  3.08  6548  2.90  30.3   5.0  927  107   4.5  9.04 -0.80  9.04 -0.06 F2IIp...                                   
 35520  25471  5.92  0.14  2.53  0.93  0.72 0.26 -2.78 -0.09 3.049  4.69  9763  2.97  96.9   2.4  804  157   3.5  8.63 -1.36  8.63 -0.16 A1p          1st Hipp. parallax            
 38529  27253  5.95  0.77 25.46  0.40  0.03 0.14  2.95 -0.17 0.790  1.46  5320  3.67   6.8   1.5  225   18   0.0  9.38 -0.18  9.39  0.00 G4V                                        
 38558  27338  5.47  0.30  1.84  0.38  0.37 0.29 -3.58  0.00 3.333  5.80  7579  2.34  26.1   4.7 1019  130   5.0  8.46 -1.07  8.46 -0.09 F0III                                      
 39866  28117  6.35  0.27  0.90  0.85  1.25 0.35 -5.13 -0.12 4.000  8.73 10212  2.37  12.6   3.7 1017  178   4.6  8.68 -1.73  8.68 -0.26 A2II         1st Hipp. parallax            
 45412  30827  5.75  0.78  2.09  0.89  0.46 0.21 -3.11 -0.10 3.186  5.60  5694  1.98  13.1   6.0  905   96   4.7  9.33 -0.74  9.33 -0.06 F5.5Ibv      Cepheid, 1st Hipp. parallax   
 50018  33041  6.10  0.41  6.65  0.36  0.15 0.15  0.07 -0.02 1.879  2.51  6660  3.21 155.1  -9.9  815  141   2.8  9.31 -0.77  9.31 -0.05 F2V                                        
 50420  33269  6.16  0.32  3.22  0.42  0.23 0.16 -1.53  0.00 2.511  3.56  7229  2.87  29.3   5.4  812  106   4.0  8.57 -0.84  8.57 -0.05 A9III                                      
 57749  35749  5.83  0.35  4.36  0.34  0.08 0.15 -1.05 -0.01 2.325  3.21  6803  2.90  43.3   3.4  776  117   3.0  8.95 -0.86  8.95 -0.06 F3IV                                       
 59881  36641  5.24  0.23  4.30  0.27  0.03 0.14 -1.62  0.00 2.550  3.63  7332  2.86  60.0   4.1 1002  166   4.4  8.80 -0.99  8.80 -0.07 F0III                                      
 72779  42133  6.55  0.68  4.94  0.55  0.07 0.15 -0.05 -0.12 1.967  2.78  5596  2.86  96.3   8.3  615   21  10.0  8.84 -0.22  8.83 -0.01 G0III                                      
 77601  44613  5.48  0.47 10.32  0.32  0.02 0.18  0.53 -0.04 1.707  2.30  6216  3.22 141.2   4.8  870   57   6.9  8.99 -0.45  8.99 -0.02 F6II-III                                   
 82210  46977  4.54  0.78 31.32  0.19  0.02 0.23  2.00 -0.18 1.173  1.88  5294  3.39   5.2   4.8  157   13  -9.9 -9.99  9.99 -9.99  9.99 G4III-IV                                   
 82543  46840  6.11  0.61  8.59  0.72  0.02 0.17  0.76 -0.10 1.633  2.26  5742  3.15   6.1   4.9  273   36  -9.9 -9.99  9.99 -9.99  9.99 F7IV-V                                     
 88759  50286  6.77  0.42  5.43  0.54  0.10 0.24  0.35 -0.02 1.770  2.36  6518  3.25  89.7   7.0  652   27   7.8  8.40 -0.29  8.40 -0.02 F2                                         
100418  56364  6.05  0.59  8.03  0.97  0.04 0.17  0.53 -0.08 1.721  2.39  5847  3.12  34.7   6.2  492   52   2.0  9.29 -0.47  9.29 -0.02 F8/G0Ib/II                                 
104452  58661  6.57  0.66  6.44  0.53  0.02 0.18  0.59 -0.12 1.710  2.41  5608  3.06  55.3   8.4  430  -99  -9.9 -9.99  9.99 -9.99  9.99 G0II                                       
111812  62763  4.93  0.68 11.21  0.23  0.02 0.23  0.15 -0.13 1.889  2.69  5554  2.91  63.8   7.8  446  -99  -9.9 -9.99  9.99 -9.99  9.99 G0III                                      
111892  62819  6.93  0.56  8.04  0.51  0.02 0.17  1.43 -0.07 1.357  1.89  5903  3.40  36.9   5.0  426   47   1.2  9.29 -0.41  9.29 -0.01 F8                                         
117566  65595  5.74  0.77 11.41  0.20  0.03 0.23  1.00 -0.17 1.569  2.34  5327  3.10   9.8   5.0  256   15   2.2  9.07 -0.22  9.07 -0.01 G2.5IIIb                                   
126868  70755  4.81  0.69 27.58  1.00  0.01 0.17  2.00 -0.13 1.154  1.79  5511  3.46  15.1   5.3  262    4  -9.9 -9.99  9.99 -9.99  9.99 G2III                                      
128563  71510  6.45  0.56 13.36  1.11  0.03 0.17  2.05 -0.07 1.109  1.63  5927  3.59  26.4  13.9  417   51   0.3  9.40 -0.37  9.40 -0.01 F8           sharp component               
133002  72573  5.63  0.67 23.10  0.23  0.04 0.23  2.41 -0.12 0.985  1.58  5599  3.60   6.6   2.3  175   10  -9.9 -9.99  9.99 -9.99  9.99 F9V                                        
141714  77512  4.59  0.79 19.20  0.26  0.05 0.18  0.96 -0.18 1.590  2.38  5284  3.07   4.2   4.8  173   15  -9.9 -9.99  9.99 -9.99  9.99 G5III-IV                                   
148317  80543  6.70  0.65 12.55  0.55  0.02 0.18  2.17 -0.11 1.076  1.66  5649  3.54   5.9   2.5  309   28   0.3  9.26 -0.29  9.26  0.00 G0III                                      
148743  80840  6.46  0.37  0.75  0.43  0.58 0.29 -4.75  0.00 3.800  7.91  7581  2.01  20.1   6.0 1536  216   7.2  8.65 -1.31  8.65 -0.12 A7Ib                                       
149662  81318  6.88  0.56  9.69  0.74  0.27 0.20  1.54 -0.05 1.300  1.80  6192  3.52 141.0   2.6  865  105   4.3  9.52 -0.55  9.52 -0.01 F2                                         
151043  81219  6.89  0.64 12.02  0.35  0.06 0.23  2.23 -0.10 1.049  1.61  5713  3.58  10.1   3.8  323   33   0.0  9.29 -0.30  9.32 -0.01 F8                                         
151070  81933  6.87  0.56  6.56  0.70  0.08 0.18  0.87 -0.07 1.578  2.15  5977  3.25  23.1   2.9  394   59  -9.9 -9.99  9.99 -9.99  9.99 F5III        double line?                  
154319  83114  6.41  0.73 11.32  0.46  0.04 0.23  1.64 -0.15 1.301  1.98  5445  3.33   6.5   1.9  275   21   1.1  9.22 -0.26  9.22 -0.01 K0                                         
158170  85474  6.37  0.57 10.26  0.53  0.19 0.18  1.24 -0.06 1.426  1.94  6069  3.39   7.1   4.8  586   71   2.4  9.38 -0.51  9.38 -0.02 F5IV                                       
159026  85688  6.43  0.51  3.43  0.37  0.09 0.14 -0.99 -0.05 2.313  3.25  6174  2.75 155.5  -9.9  889   88   4.8  9.14 -0.70  9.14 -0.04 F6III                                      
159877  86266  5.94  0.36  2.13  0.50  1.35 0.59 -3.77 -0.08 3.441  5.98  9676  2.67  24.4   3.9 1002  137   5.7  8.47 -1.35  8.47 -0.17 F0IV                                       
160365  86373  6.12  0.57  9.99  0.48  0.19 0.16  0.93 -0.05 1.550  2.09  6083  3.30 101.8  -9.9  695   27   9.3  8.71 -0.25  8.71 -0.01 F6III                                      
164136  87998  4.41  0.38  3.79  0.39  0.12 0.14 -2.82 -0.01 3.032  4.92  6738  2.37  32.0   5.7  766   70   4.5  8.43 -0.73  8.43 -0.05 F2II                                       
164507  88217  6.28  0.75 22.43  0.45  0.08 0.14  2.95 -0.15 0.780  1.43  5429  3.71   5.8   1.8  196   12   0.2  9.07 -0.17  9.07  0.00 G5IV                                       
164613  87728  5.43  0.34  3.14  0.19  0.12 0.23 -2.21 -0.01 2.785  4.21  6921  2.59  42.9   5.3  887  111   4.3  8.67 -0.89  8.67 -0.06 F2.5II-III                                 
164668  88267  5.18  0.95  8.13  0.80  0.18 0.15 -0.45 -0.25 2.179  3.37  5027  2.55   6.0   4.8  223   23  -9.9 -9.99  9.99 -9.99  9.99 G5           V and B-V from simbad         
168608  89968  5.76  0.67  2.61  0.45  1.09 0.31 -3.25 -0.01 3.201  5.43  6887  2.28  18.3   7.1  767   69   4.5  8.33 -0.77  8.33 -0.06 F8II         Cepheid                       
172365  91499  6.36  0.80  2.92  0.54  0.79 0.29 -2.10 -0.07 2.768  4.32  5972  2.36  51.6   7.0  771   55   5.2  8.87 -0.58  8.87 -0.05 F8Ib-II                                    
174464  92488  5.82  0.59  2.16  0.82  1.16 0.42 -3.67  0.00 3.368  5.96  7403  2.28  21.9   5.0 1013  121   5.1  8.44 -1.03  8.44 -0.08 F2Ib         1st Hipp. parallax            
180583  94685  6.18  0.63  2.32  0.32  0.53 0.20 -2.52 -0.04 2.925  4.69  6253  2.32  11.9   5.4  743   46   5.3  8.56 -0.57  8.56 -0.05 F6Ib-II      Cepheid                       
185758  96757  4.39  0.78  7.66  0.24  0.14 0.17 -1.33 -0.16 2.494  3.83  5400  2.41   6.5   4.9  322   25   1.5  9.03 -0.39  9.03 -0.02 G0II                                       
186377  96977  5.93  0.12  1.67  0.29  0.61 0.30 -3.56 -0.08 3.357  5.67  9590  2.72  12.6   3.5  978  173   4.6  8.62 -1.46  8.62 -0.18 A5III                                      
187982  97765  5.54  0.68  1.95  0.39  1.42 0.36 -4.43  0.00 3.674  7.28  7413  2.06  28.2  15.5 1906  228   9.7  8.69 -1.29  8.69 -0.10 A1Iab                                      
188650  97985  5.79  0.77  2.71  0.24  0.40 0.23 -2.44 -0.11 2.921  4.80  5645  2.16  11.2   5.7  547   17   8.8  8.44 -0.26  8.44 -0.03 Fp                                         
192514  99639  4.80  0.10  5.33  0.33  0.18 0.16 -1.75 -0.02 2.610  3.67  8507  3.07 174.5   2.7  974  156   4.9  8.56 -1.08  8.56 -0.10 A5IIIn                                     
193370 100122  5.14  0.66  1.63  0.54  0.52 0.28 -4.32 -0.05 3.648  7.39  6149  1.77  12.8   5.4 1082   91   6.2  8.78 -0.83  8.78 -0.08 F5Ib         1st Hipp. parallax            
194951 100866  6.39  0.48  1.32  0.60  0.83 0.36 -3.83  0.00 3.434  6.21  7418  2.23  21.7   5.2 1126  157   5.2  8.58 -1.15  8.58 -0.10 F1II         1st Hipp. parallax            
195295 101076  4.01  0.41  4.25  0.17  0.12 0.18 -2.96 -0.02 3.092  5.13  6624  2.29  10.7   5.0  963  105   4.9  8.72 -0.89  8.71 -0.06 F5II                                       
195324 101067  5.90  0.41  1.24  0.27  1.23 0.36 -4.87 -0.04 3.862  8.06  8849  2.22  20.7   6.3 1405  192   7.4  8.54 -1.47  8.55 -0.17 A1Ib                                       
196755 101916  5.07  0.70 33.20  0.28  0.01 0.14  2.67 -0.14 0.889  1.51  5482  3.64   6.8   2.1  213   12   1.5  8.98 -0.18  8.98  0.00 G5IV+...                                   
197345 102098  1.25  0.09  2.29  0.32  0.70 0.30 -7.65 -0.12 5.006 18.33 10188  1.68  30.7  14.1 1928  210  11.8  8.66 -1.89  8.66 -0.30 A2Ia                                       
198726 102949  5.66  0.62  2.68  0.43  0.24 0.25 -2.44 -0.07 2.902  4.68  5974  2.27  15.2   6.6  904   90   4.7  9.14 -0.77  9.14 -0.06 F5Ib         Cepheid                       
201078 104185  5.77  0.56  1.94  0.33  0.36 0.27 -3.15 -0.03 3.173  5.44  6339  2.16  13.1   5.1  782   85   3.6  8.80 -0.87  8.80 -0.07 F7.5Ib-IIv   Cepheid                       
202240 104765  6.07  0.22  2.11  0.27  0.72 0.32 -3.02 -0.04 3.128  4.96  8952  2.77  16.7   4.1 1029  178   4.9  8.61 -1.33  8.61 -0.14 F0III                                      
203096 105229  6.15  0.26  1.62  0.31  0.55 0.25 -3.35 -0.02 3.247  5.41  8251  2.54  28.1   4.1  987  134   5.0  8.42 -1.12  8.42 -0.11 A5IV                                       
208110 108090  6.14  0.79  7.15  0.37  0.06 0.18  0.36 -0.18 1.828  2.70  5309  2.89   6.1   2.4  136    8  -9.9 -9.99  9.99 -9.99  9.99 G0IIIs                                     
210459 109410  4.28  0.47 12.41  0.17  0.05 0.23 -0.30 -0.04 2.035  2.78  6262  2.99 146.1   5.9  867   71   5.5  9.01 -0.59  9.01 -0.03 F5III                                      
213306 110991  4.07  0.78  3.84  0.27  0.65 0.27 -3.66 -0.08 3.393  6.32  5890  1.88  14.1   5.2  536   41   2.9  8.64 -0.62  8.64 -0.06 G2Ibvar      Cepheid                       
218753 114365  5.68  0.31  1.87  0.24  1.14 0.34 -4.10 -0.07 3.567  6.52  9395  2.53   9.0   2.8  988  176   4.5  8.61 -1.49  8.61 -0.19 A5III                                      
220657 115623  4.42  0.62 19.13  0.18  0.04 0.23  0.79 -0.09 1.621  2.28  5754  3.17  74.3   7.5  476    3  -9.9 -9.99  9.99 -9.99  9.99 F8IV                                       

